PetIGA: A Framework for High-Performance Isogeometric Analysis

We present PetIGA, a code framework to approximate the solution of partial differential equations using isogeometric analysis. PetIGA can be used to assemble matrices and vectors which come from a Galerkin weak form, discretized with Non-Uniform Rational B-spline basis functions. We base our framework on PETSc, a high-performance library for the scalable solution of partial differential equations, which simplifies the development of large-scale scientific codes, provides a rich environment for prototyping, and separates parallelism from algorithm choice. We describe the implementation of PetIGA, and exemplify its use by solving a model nonlinear problem. To illustrate the robustness and flexibility of PetIGA, we solve some challenging nonlinear partial differential equations that include problems in both solid and fluid mechanics. We show strong scaling results on up to 4096 cores, which confirm the suitability of PetIGA for large scale simulations.

==> lst-Bratu.c <==
#include <petiga.h>

#define dim 2
#define dot(a,b) (a[0]*b[0]+a[1]*b[1])

typedef struct { 
  double lambda;
} Params;

int Residual(IGAPoint p,const double U[],double R[],void *ctx) {
  int    a,nen      = p->nen;
  double (*N0)      = (typeof(N0)) p->shape[0];
  double (*N1)[dim] = (typeof(N1)) p->shape[1];
  double u,grad_u[dim],lambda = ((Params*)ctx)->lambda;
  IGAPointFormValue(p,U,&u);
  IGAPointFormGrad (p,U,grad_u);
  for (a=0; a<nen; a++)
    R[a] = dot(N1[a],grad_u) - lambda*exp(u)*N0[a];
  return 0;
}

int Jacobian(IGAPoint p,const double U[],double J[],void *ctx) {
  int    a,b,nen    = p->nen;
  double (*N0)      = (typeof(N0)) p->shape[0];
  double (*N1)[dim] = (typeof(N1)) p->shape[1];
  double u,lambda = ((Params*)ctx)->lambda;
  IGAPointFormValue(p,U,&u);
  for (a=0; a<nen; a++)
    for (b=0; b<nen; b++)
      J[a*nen+b] = dot(N1[a],N1[b]) - lambda*exp(u)*N0[a]*N0[b];
  return 0;
}

int main(int argc, char *argv[]) {
  PetscInitialize(&argc,&argv,NULL,NULL);

  IGA iga;
  IGACreate(PETSC_COMM_WORLD,&iga);
  IGASetDim(iga,dim);
  IGASetDof(iga,1);
  IGASetFromOptions(iga);
  IGASetUp(iga);

  int direction,side;
  for (direction=0; direction<dim; direction++) {
    for (side=0; side<2; side++) {
      int field = 0; double value = 0.0;
      IGASetBoundaryValue(iga,direction,side,field,value);
    }
  }

  Params params;
  params.lambda = IGAGetOptReal(NULL,"-lambda",6.80);
  IGASetFormFunction(iga,Residual,&params);
  IGASetFormJacobian(iga,Jacobian,&params);

  SNES snes;
  IGACreateSNES(iga,&snes);
  SNESSetFromOptions(snes);

  Vec U;
  IGACreateVec(iga,&U);
  SNESSolve(snes,NULL,U);

  VecViewFromOptions(U,NULL,"-output");

  VecDestroy(&U);
  SNESDestroy(&snes);
  IGADestroy(&iga);
  PetscFinalize();
  return 0;
}


==> lst-bentpipe.py <==
from igakit.cad import *

C0 = circle(radius=1)
C1 = circle(radius=2)
annulus = ruled(C0, C1)

pipe = extrude(annulus,
               displ=3,
               axis=2,
               ).reverse(2)

elbow = revolve(annulus,
                point=(3,0,0),
                axis=(0,-1,0),
                angle=Pi/2)

bentpipe = join(pipe, elbow,
                axis=2)


from igakit.plot import plt
nrb = bentpipe

fig = plt.figure(bgcolor=plt.colors.white, size=(800,800))
plt.plot(nrb)
plt.cpoint(nrb, scale_factor=0.25)
plt.cwire(nrb)
#plt.kpoint(nrb)
plt.kwire(nrb, mode='tube', color=plt.colors.black)
#plt.myv.savefig("bentpipe.png")
plt.show()

